Exploring Software Reusability Metrics with Q&A Forum Data

Question and answer (Q&A) forums contain valuable information regarding software reuse, but they can be challenging to analyse due to their unstructured free text. Here we introduce a new approach (LANLAN), using word embeddings and machine learning, to harness information available in StackOverflow. Specifically, we consider two different kinds of user communication describing difficulties encountered in software reuse: 'problem reports' point to potential defects, while 'support requests' ask for clarification on software usage. Word embeddings were trained on 1.6 billion tokens from StackOverflow and applied to identify which Q&A forum messages (from two large open source projects: Eclipse and Bioconductor) correspond to problem reports or support requests. LANLAN achieved an area under the receiver operator curve (AUROC) of over 0.9; it can be used to explore the relationship between software reusability metrics and difficulties encountered by users, as well as predict the number of difficulties users will face in the future. Q&A forum data can help improve understanding of software reuse, and may be harnessed as an additional resource to evaluate software reusability metrics.

==> growthExample.r <==
pdf("fittingExample.pdf")
x=1:10
y=exp(x/12)+.5*runif(length(x))-.25
y1=exp(x/12)
y2=x/2
plot(x,y,xlab="x",ylab="y",cex.lab=1.5,pch=19)
lines(x,y1,lwd=3,col="red")
lines(x,y2,lwd=3,col="blue")
segments(x,y,x,y1,col="red",lty=2)
segments(x,y,log(y)*12,y,col="red",lty=2)
dev.off()
